Without Pain -- Clustering Categorical Data Using a Bayesian Mixture of Finite Mixtures of Latent Class Analysis Models

We propose a Bayesian approach for model-based clustering of multivariate categorical data where variables are allowed to be associated within clusters and the number of clusters is unknown. The approach uses a two-layer mixture of finite mixtures model where the cluster distributions are approximated using latent class analysis models. A careful specification of priors with suitable hyperparameter values is crucial to identify the two-layer structure and obtain a parsimonious cluster solution. We outline the Bayesian estimation based on Markov chain Monte Carlo sampling with the telescoping sampler and describe how to obtain an identified clustering model by resolving the label switching issue. Empirical demonstrations in a simulation study using artificial data as well as a data set on low back pain indicate the good clustering performance of the proposed approach, provided hyperparameters are selected which induce sufficient shrinkage.

==> plots/mixtures-of-lca.R <==
###################################################
### Schematic visualization
###################################################
pdf("plot-schematic-viz.pdf", width = 4.5, height = 4.5)
par(mar = c(4.1, 4.1, 0.1, 0.1))
plot(c(0, 0), xlim = c(0, 1), ylim = c(0, 1), type = "n",
     xlab = expression(j[1]), ylab = expression(j[2]),
     asp = 1)
mu1 <- c(0.6, 0.3)
mu2 <- c(0.2, 0.6)
mu3 <- c(0.8, 0.8)
points(rbind(mu1, mu2, mu3), pch = 16, cex = 2, col = "blue")

c <- 0.05
r <- 0.08
## Cluster 1:
pikl_1 <- mu1+c(-c, c)
pikl_2 <- mu1+c(c*0.8, c*1.2)
pikl_3 <- mu1+c(c, -c)
points(rbind(pikl_1, pikl_2, pikl_3), pch = 16)
mu <- mu1
lines(rbind(mu, pikl_1))
lines(rbind(mu, pikl_2))
lines(rbind(mu, pikl_3))

## Cluster 2:
pikl_1 <- mu2+c(-c, c)
pikl_2 <- mu2+c(-c*0.8, -c*1.2)
pikl_3 <- mu2+c(c, -c)
points(rbind(pikl_1, pikl_2, pikl_3), pch = 16)
mu <- mu2
lines(rbind(mu, pikl_1))
lines(rbind(mu, pikl_2))
lines(rbind(mu, pikl_3))

## Cluster 3:
pikl_1 <- mu3+c(-c, c)
pikl_2 <- mu3+c(c*0.8, c*1.2)
pikl_3 <- mu3+c(c, -c)
points(rbind(pikl_1, pikl_2, pikl_3), pch = 16)
mu <- mu3
lines(rbind(mu, pikl_1))
lines(rbind(mu, pikl_2))
lines(rbind(mu, pikl_3))

## Beschriftung mu
lines(rbind(mu1, c(0.45, 0.15)), lty = 2)
text(0.45-0.02, 0.15-0.02, labels = bquote(mu[k]), cex = 1.2, col = "blue")

## Beschriftung pi_kl
pikl_3 <- mu1+c(c, -c)
lines(rbind(pikl_3, c(0.8, 0.2)), lty = 2)
text(0.8+0.04, 0.2-0.01, labels = bquote(pi[kl]), cex = 1.2)

## Beschriftung phi_kj
lines(rbind(mu1, pikl_3), lty = 1, lwd = 2, col = "blue")
text(0.62, 0.24, labels = bquote(phi[k]), cex = 1.2, col = "blue")

## Beschriftung a_mu
points(0.5, 0.5, pch = 8, cex = 3, col = "darkgreen")
lines(rbind(c(0.5, 0.5), mu1), lty = 1, lwd = 2, col = "darkgreen")
lines(rbind(c(0.5, 0.5), mu2), lty = 1, lwd = 2, col = "darkgreen")
lines(rbind(c(0.5, 0.5), mu3), lty = 1, lwd = 2, col = "darkgreen")
text(0.6, 0.42, labels = bquote(a[mu]), cex = 1.2, col = "darkgreen")

dev.off()

###################################################
### Priors
###################################################
set.seed(123)
B <- 100000
rprior <- function(n, a = 1, c = 1, d = 1, mu = 0.5) {
    b <- rgamma(n, c, rate = d)
    phi <- invgamma::rinvgamma(n, shape = a, rate = b)
    pi <- rbeta(n, mu * phi, (1 - mu) * phi)
}
cs <- c(1, 10, 30)
pi <- lapply(cs, function(c) {
    rprior(B, c = c)
})
pi <- data.frame(c = paste("c[phi] == ", rep(cs, each = B)),
                 pi = unlist(pi))
SD <- with(pi, tapply(pi, c, sd))
x <- seq(0, 1, length.out = 200)
beta <- do.call("rbind", lapply(names(SD), function(setting) {
    sd <- SD[setting]
    a <- 1 / 2 * (1 / (4 * sd^2) - 1)
    data.frame(c = setting,
               x = x,
               density = dbeta(x, a, a))
}))

fig <- ggplot2::ggplot(pi, ggplot2::aes(x = pi, y = ggplot2::after_stat(density))) +
    ggplot2::geom_histogram(bins = 100) +
    ggplot2::facet_wrap(~ c, nrow = 1,
                        labeller = function(...) ggplot2::label_parsed(..., multi = FALSE)) +
    ggplot2::geom_line(data = beta, mapping = ggplot2::aes(x = x, y = density)) + 
    ggplot2::theme_bw() +
    ggplot2::ylab("Density") +
    ggplot2::coord_cartesian(ylim = c(0, 7.5)) + 
    ggplot2::xlab(expression(pi))
ggplot2::ggsave("plot-margPi.pdf", fig, width = 6.5, height = 3)

###################################################
### Label switching
###################################################
pointProcessRepresentation_LCA <- function(X, vec_k, vec_j,label, ...) {
  plot(0, 0, xlim = 0:1, ylim = 0:1, type = "n", asp = 1, 
       xlab = paste0(eval(label), "=", vec_j[1]),
       ylab = paste0(eval(label), "=", vec_j[2]))
  for(k in vec_k){
      points(X[, k, vec_j[1]*2-1], X[, k, vec_j[2]*2-1], ...)
  }
}  

pointProcessRepresentation_LK_LCA_MixOfMix <- function(X, vec_k, vec_j,label, ...) {
  plot(0, 0, xlim = 0:1, ylim = 0:1, type = "n", asp = 1, 
       xlab = paste0(eval(label), "=", vec_j[1]),
       ylab = paste0(eval(label), "=", vec_j[2]))
  for (k in vec_k) {
      for (l in 1:length(X[1,1,,1])){
          points(X[, k, l, vec_j[1]*2-1], X[, k, l, vec_j[2]*2-1], ...)
      }
  }
}
load("N500_c0.3_q1.rda")

Pi <- plotResults$Pi
Pi_k <- plotResults$Pi_k
mu_matrix <- plotResults$mu_matrix

vec_k <- 1:3
vec_j <- 10:11
label <- "j"

alpha <- 0.05
pdf("plot-sim-study-label-switching.pdf", width = 8, height = 3)
par(mfrow = c(1, 3), mar = c(5.1, 4.1, 0.6, 0.6))
pointProcessRepresentation_LK_LCA_MixOfMix(Pi, vec_k, vec_j, label,
                                           pch = 20, col = rgb(0, 0, 0, alpha))
pointProcessRepresentation_LCA(mu_matrix, vec_k, vec_j, label,
                               pch = 20, col = rgb(0, 0, 0, alpha))
pointProcessRepresentation_LCA(Pi_k, vec_k, vec_j, label,
                               pch = 20, col = rgb(0, 0, 0, alpha))
dev.off()

###################################################
### Simulation study: Heatmap
###################################################
values <- lapply(c("0.0", "0.3"), function(rho) {
    file <- paste0("N500_c", rho, "_q1.rda")
    load(file)
    if (rho == "0.0") {
        plotResults <- date
    } 
    y <- plotResults$y
    z <- plotResults$z
    N <- nrow(y)
    r <- ncol(y)
    do.call("rbind", lapply(1:4, function(k) {
        if (k == 4) {
            y_ <- y
        } else {
            y_ <- y[z == k, ]
        }
        ## calculating the log odds ratio for each pair of variables
        lor <- matrix(0, r, r)
        for(i in 1:(r-1)){
            for(j in (i+1):r){
                tab <- table(factor(y_[, i], levels = c("1", "2")), 
                             factor(y_[, j], levels = c("1", "2"))) + 1/2 #regularization
                lor[j,i] <- lor[i, j] <- log(tab[1, 1]*tab[2, 2]/(tab[1, 2]*tab[2, 1]))
            }
        }
        data.frame(rho = rho,
                   k = k,
                   i = rep(1:r, r),
                   j = rep(1:r, each = r),
                   value = as.vector(lor))
    }))
})
values <- do.call("rbind", values)
values <- values |>
    dplyr::mutate(k = factor(k, 1:4, c(paste0("cluster ", 1:3), "whole data set")),
                  rho = c('rho*" = 0.0"', 'rho*" = 0.3"')[1 + (rho == "0.3")])
colors <- colorRampPalette(RColorBrewer::brewer.pal(8, "RdBu"))(17)
heatmap <- ggplot2::ggplot(values, ggplot2::aes(i, j, fill = value)) +
    ggplot2::facet_grid(rho ~ k, labeller = ggplot2::labeller(rho = ggplot2::label_parsed)) +
    ggplot2::geom_tile() +
    ggplot2::coord_fixed() +
    ggplot2::xlab("") +
    ggplot2::ylab("") +
    ggplot2::labs(fill = "") + 
    ggplot2::scale_fill_gradient2(low = colors[1],
                                  mid = colors[9],
                                  high = colors[17]) +
    ggplot2::theme_bw() +
    ggplot2::theme(axis.line = ggplot2::element_blank(),
      axis.text.x = ggplot2::element_blank(),
      axis.text.y = ggplot2::element_blank(),
      axis.ticks = ggplot2::element_blank(),
      axis.title.x = ggplot2::element_blank(),
      axis.title.y = ggplot2::element_blank(),
      legend.position = "none",
      plot.margin = grid::unit(rep(0, 4), "mm"),
      panel.grid.major = ggplot2::element_blank(),
      panel.grid.minor = ggplot2::element_blank(),
      plot.background = ggplot2::element_blank())
ggplot2::ggsave("plot-sim-study-heatmap.pdf", heatmap, width = 8, height = 4)

###################################################
### Simulation study: Diagnostics
###################################################
load("M4000.rda")
plotResults <- result

pdf("plot-sim-study-diagnostic.pdf", width = 8, height = 5)
layout(matrix(c(1, 2, 3, 4, 5, 6), 2, 3, byrow = TRUE))
opar <- par(mar = c(5.1, 4.1, 0.6, 1.1))
## comparing K and Kp:
Kp_vector <- plotResults$Kp_vector
K_vector <- plotResults$K_vector
plot(1:length(K_vector), K_vector, type = "l", lwd = 1, col = "grey",
     ylim = c(0, 30), xlab = "iteration",
     ylab = expression("K (grey) and"~K["+"]~"(red)"))
lines(1:length(K_vector), Kp_vector, type = "l", col = "darkred", lwd = 2)

## barplot
p_K0 <- plotResults$pKp
p_K <- plotResults$pK
pK <- (p_K/sum(p_K))[1:10]
pKp <- (p_K0/sum(p_K0))[1:10]
barplot(t(cbind(pK, pKp)), 
        beside = TRUE,
        names = (1:length(p_K))[1:10], 
        col = c("grey", "darkred"), 
        xlab = expression("K (grey) and"~K["+"]~"(red)"), 
        ylab = "posterior probability")

## trace plot alpha
alpha <- plotResults$alpha_vector
plot(seq_along(alpha), alpha, type = "l",
     ylim = c(0, max(alpha)),
     xlab = "iteration", ylab = expression(alpha))

## Nl
Nl_matrix <- plotResults$Nl_matrix
M <- 4000
L <- 3
Traceplot_Nk <- function(X, label, ...){
    plot(c(1, length(X[, 1])*10), c(0, max(X, na.rm = TRUE)), type = "n", 
         ylab = label, xlab = "iteration", ...)
    for(k in 1:length(X[1, ])){
        points((1:length(X[, 1])*10), X[, k], type = "l", col = 1, 
               lty = k, lwd = 1)
    }
}
for (k in 1:3) {
    Traceplot_Nk(Nl_matrix[seq(100, M, 10), ((k-1)*L+1):(k*L)], label = expression(N[l]),
                 ylim = c(0, 150))
}    
dev.off()

###################################################
### Low back pain
###################################################
backpain <- read.csv2("lowbackpain.csv")
backpain <- na.omit(backpain)
y <- as.matrix(backpain[, 2:37] - 1)
z <- as.integer(factor(backpain$group ))
order <- order(z, rowMeans(y))
y <- y[order,]
z <- z[order]

pdf("plot-lowbackpain.pdf", width=6, height=5)
heatmap(y[,apply(apply(y, 2, tapply, z, mean), 1, order)[,2]], 
        NA, NA, col = c("white", "black"), 
	RowSideColors = as.character(z), 
	labRow = rep("", nrow(y)), labCol = rep("", ncol(y)))
dev.off()

###################################################
### BNB density
###################################################
dbnb <- function(x, alpha, a, b, log = FALSE) {
    stopifnot(is.numeric(alpha), length(alpha) == 1, alpha > 0)
    stopifnot(is.numeric(a), length(a) == 1, a > 0)
    stopifnot(is.numeric(b), length(b) == 1, b > 0)
    stopifnot(is.numeric(x) | is.integer(x), length(x) >= 1)

    is.noninteger <- abs(x - as.integer(x)) > 10^-8
    if (any(is.noninteger)) {
        for (xi in x[is.noninteger]) {
            warning(paste0("non-integer x = ", xi))
        }
    }
    p <- ifelse(x < 0 | is.noninteger, -Inf,
                lgamma(alpha + x) + lbeta(alpha + a, x + b) -
                lgamma(alpha) - lgamma(x + 1) - lbeta(a, b))
    if (!log) {
        p <- exp(p)
    }
    return(p)
}

settings <- expand.grid(1:4, c(1, 3, 4), c(1, 3, 20))
pKs <- lapply(1:nrow(settings), function(i) function(x) dbnb(x - 1, settings[i,1], settings[i,2], settings[i,3]))
Kmax <- 15
plotBNB <- data.frame(Probability = unlist(lapply(pKs, function(p) p(1:Kmax))),
                      r = factor(paste0("r = ", rep(settings[,1], each = Kmax)),
                                 paste0("r = ", sort(unique(settings[,1])))),
                      alpha = factor(paste0("alpha ==", rep(settings[,2], each = Kmax)),
                                     paste0("alpha ==", sort(unique(settings[, 2])))),
                      beta = factor(paste0("beta ==", rep(settings[,3], each = Kmax)),
                                    paste0("beta ==", sort(unique(settings[, 3])))),
                      K = 1:Kmax, Prior = rep(apply(settings, 1, paste0, collapse = ""), each = Kmax))

plot_bnb <- ggplot2::ggplot(plotBNB, ggplot2::aes(K, Probability, group = Prior, colour = r)) +
    ggplot2::facet_grid(beta ~ alpha, scales = "free_y",
                        labeller = function(...) ggplot2::label_parsed(..., multi = FALSE)) +
    ggplot2::geom_line() +
    ggplot2::geom_point() +
    ggplot2::ylab("p(K)") +
    ggplot2::scale_x_continuous(breaks = 1:Kmax, labels = 1:Kmax) +
    ggplot2::theme_bw() +
    ggplot2::labs(colour = "") + 
    ggplot2::theme(legend.justification = c(1, 1), 
                   legend.position = c("top", "right"),
                   legend.title = ggplot2::element_blank(),
                   panel.grid.minor = ggplot2::element_blank(),
                   plot.background = ggplot2::element_blank(),
                   legend.background = ggplot2::element_rect(fill = "transparent"),
                   legend.box.background = ggplot2::element_rect(fill = "transparent", linetype = 0))
ggplot2::ggsave("plot-BNB.pdf", plot_bnb, width=8, height=6)

